Towards Multi-Robot Task-Motion Planning for Navigation in Belief Space

Autonomous robots operating in large knowledgeintensive domains require planning in the discrete (task) space and the continuous (motion) space. In knowledge-intensive domains, on the one hand, robots have to reason at the highestlevel, for example the regions to navigate to or objects to be picked up and their properties; on the other hand, the feasibility of the respective navigation tasks have to be checked at the controller execution level. Moreover, employing multiple robots offer enhanced performance capabilities over a single robot performing the same task. To this end, we present an integrated multi-robot task-motion planning framework for navigation in knowledge-intensive domains. In particular, we consider a distributed multi-robot setting incorporating mutual observations between the robots. The framework is intended for motion planning under motion and sensing uncertainty, which is formally known as belief space planning. The underlying methodology and its limitations are discussed, providing suggestions for improvements and future work. We validate key aspects of our approach in simulation.

==> plots/logscale.m <==

x = [2,3,4,5,6];
y = [4.08,34.26,144.77,873.38];
f1 = loglog(x,y);
set(f1                           , ...
    'LineStyle'       , 'none'      , ...
  'Marker'          , '.'         , ...
  'Color'           , [1 0 0]  ,...
   'LineWidth'       , 1           , ...
  'Marker'          , '^'         , ...
  'MarkerSize'      , 12           , ...
  'MarkerEdgeColor' , [1 0 0]  , ...
  'MarkerFaceColor' , [1 0 0]  );




hXLabel = xlabel('Number of collaborating robots');
hYLabel = ylabel('Overall planning time (s)');

% 
% hLegend = legend( ...
%   [f1, f2, f3], ...
%   'c = 2' ,...
%   'c = 4' ,...
%   'c = 6');

set( gca                       , ...
    'FontName'   , 'Helvetica' );
set([hXLabel, hYLabel], ...
    'FontName'   , 'Helvetica');
set([ gca]             , ...
    'FontSize'   , 16          );
set([hXLabel, hYLabel]  , ...
    'FontSize'   , 14         );
set(gca, ...
  'Box'         , 'on'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'XGrid'       , 'on'      , ... 
  'YGrid'       , 'on'      , ...
  'XColor'      , [.3 .3 .3], ...
  'YColor'      , [.3 .3 .3], ...
   'XTick'       , [0,2,4,6,8,10], ...
   'YTick'       , [0.1,1,10,100,1000,10000], ...
   'YScale', 'log',...
   'XScale', 'linear',...
     'LineWidth'   , 2 ,...
    'FontWeight','Bold' );

set(gcf, 'PaperPositionMode', 'auto');

==> plots/plot1.m <==

close all;
y1 = [2.27];     % 2

y2 = [3.02];     % 4

y3 = [3.33];     % 6

y4 = [4.08];     % 8

y5 = [4.84];     % 10

event1 = 2 ;    
event2 = 4 ;
event3 = 6;
event4 = 8 ;    
event5 = 10 ;

hold on
f1 = plot(event1, y1);
f2 = plot(event2, y2);
f3 = plot(event3, y3);
f4 = plot(event4, y4);
f5 = plot(event5, y5);


set(f1                           , ...
    'LineStyle'       , '--'      , ...
  'Marker'          , '.'         , ...
  'Color'           , [0 1 0]  ,...
   'LineWidth'       , 1           , ...
  'Marker'          , '^'         , ...
  'MarkerSize'      , 12           , ...
  'MarkerEdgeColor' , [0 1 0]  , ...
  'MarkerFaceColor' , [0 1 0]  );


set(f2                           , ...
    'LineStyle'       , '--'      , ...
  'Marker'          , '.'         , ...
  'Color'           , [1 1 0.4]   ,...
   'LineWidth'       , 1           , ...
  'Marker'          , 'd'         , ...
  'MarkerSize'      , 12           , ...
  'MarkerEdgeColor' , [1 1 0.4]  , ...
  'MarkerFaceColor' , [1 1 0.4]   );

set(f3                           , ...
    'LineStyle'       , '--'      , ...
  'Marker'          , '.'         , ...
  'Color'           , [0 0 1]  ,...
   'LineWidth'       , 1           , ...
  'Marker'          , 'square'         , ...
  'MarkerSize'      , 12           , ...
  'MarkerEdgeColor' , [0 0 1]  , ...
  'MarkerFaceColor' , [0 0 1]  );

set(f4                           , ...
    'LineStyle'       , '--'      , ...
  'Marker'          , '.'         , ...
  'Color'           , [0 0 0]  ,...
   'LineWidth'       , 1           , ...
  'Marker'          , '*'         , ...
  'MarkerSize'      , 12           , ...
  'MarkerEdgeColor' , [0 0 0]  , ...
  'MarkerFaceColor' , [0 0 0]  );

set(f5                           , ...
    'LineStyle'       , '--'      , ...
  'Marker'          , '.'         , ...
  'Color'           , [1 0 0]  ,...
   'LineWidth'       , 1           , ...
  'Marker'          , 'o'         , ...
  'MarkerSize'      , 12           , ...
  'MarkerEdgeColor' , [1 0 0]  , ...
  'MarkerFaceColor' , [1 0 0]  );

hXLabel = xlabel('Rooms to visit');
hYLabel = ylabel('Overall planning time (s)');


hLegend = legend( ...
  [f1, f2, f3, f4, f5], ...
  '2' ,...
  '4' ,...
  '6',...
  '8',...
  '10');

set( gca                       , ...
    'FontName'   , 'Helvetica' );
set([hXLabel, hYLabel], ...
    'FontName'   , 'Helvetica');
set([ gca]             , ...
    'FontSize'   , 16          );
set([hXLabel, hYLabel]  , ...
    'FontSize'   , 14         );
set(gca, ...
  'Box'         , 'on'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'XGrid'       , 'on'      , ... 
  'YGrid'       , 'on'      , ...
  'XColor'      , [.3 .3 .3], ...
  'YColor'      , [.3 .3 .3], ...
   'XTick'       , [2,4,6,8,10], ...
    'LineWidth'   , 2 ,...
    'FontWeight','Bold' );

set(gcf, 'PaperPositionMode', 'auto');
